Erratum: Photovoltage from ferroelectric domain walls in BiFeO$_3$

In the original article a mistake in the methodology lead to an incorrect prediction of exciton delocalization below a critical exciton density. This unrealistic delocalized exciton state yielded a sizable domain-wall photovoltage. When done correctly, the simulations yield self-trapped (localized) excitons at all considered exciton densities, without any evidence for a transition to a delocalized exciton. This realistic self-trapped exciton state yields only a negligible domain-wall photovoltage. The original conclusion that ferroelectric domain walls could be responsible for the measured photovoltage if carrier lifetime and diffusion length are higher than expected is incorrect. Correct is: The domain-wall photovoltage in BiFeO3 is much too small to explain the measured photovoltage. The original analysis is meaningful for ferroelectrics without carrier self-trapping, not for BiFeO3.

==> compile.sh <==
#!/bin/bash
##
pdflatex suppmat.tex
bibtex suppmat
pdflatex suppmat.tex
pdflatex suppmat.tex



